Fortran MPI Checkerboard Code for SU(3) Lattice Gauge Theory II

We study the performance of MPI checkerboard code for SU(3) lattice gauge theory as function of the number of MPI processes, which run in parallel on an identical number of CPU cores. Computing platforms explored are a small PC cluster at FSU and the Cray at NERSC.

==> CODE/cbsu3_bnd1a_mpia.f <==
\begin{tiny} \begin{verbatim}
      subroutine cbsu3_bnd1a_mpi(idg,my_id) ! Bernd Berg Mar 14 2008. 
C Collect boundaries without corners from checkerboard 1 for SU3 action.
        ...
C Send from checkerboard 1 to receive by checkerboard 2:
        irecv=ipf_mpi(idmpi,ismpi)-1 ! Send forward.
        call mpi_send(a1su3fb,mscb18,mpi_double_precision,
     &                irecv,itag,mpi_comm_world,ierr)
        i1=1+msc+(idmpi-1)*mscb      ! Position in a1su3.
        isend=ipb_mpi(idmpi,ismpi)-1 ! Received from isend:
        call mpi_recv(a1su3(1,i1,idg),mscb18,mpi_double_precision,
     &                isend,itag,mpi_comm_world,istatus,ierr)
        irecv=ipb_mpi(idmpi,ismpi)-1 ! Send backward:
        call mpi_send(a1su3bb,mscb18,mpi_double_precision,
     &                irecv,itag,mpi_comm_world,ierr)
        i1=1+noffset+(idmpi-1)*mscb  ! Position in a1su3.
        isend=ipf_mpi(idmpi,ismpi)-1 ! Received from isend:
        call mpi_recv(a1su3(1,i1,idg),mscb18,mpi_double_precision,
     &                isend,itag,mpi_comm_world,istatus,ierr)
      enddo
C
      return
      end
\end{verbatim} \end{tiny} 


==> CODE/cbsu3_bnd1a_mpib.f <==
\begin{tiny} \begin{verbatim}
      subroutine cbsu3_bnd1a_mpi(idg,my_id) ! Bernd Berg Dec 9 2008. 
C Collect boundaries without corners from checkerboard 1 for SU3 action.
      ... 
      nbuff=mscb18 
      ... 
C Send from checkerboard 1 to receive by checkerboard 2:
        irecv=ipf_mpi(idmpi,ismpi)-1 ! Send forward.
        call mpi_buffer_attach(buffer,nbuff,ierr)
        call mpi_bsend(a1su3fb,mscb18,mpi_double_precision,
     &                irecv,itag,mpi_comm_world,ierr)
        i1=1+msc+(idmpi-1)*mscb      ! Position in a1su3.
        isend=ipb_mpi(idmpi,ismpi)-1 ! Received from isend:
        call mpi_recv(a1su3(1,i1,idg),mscb18,mpi_double_precision,
     &                isend,itag,mpi_comm_world,istatus,ierr)
        call mpi_buffer_detach(buffer,nbuff,ierr)
        irecv=ipb_mpi(idmpi,ismpi)-1 ! Send backward:
        call mpi_buffer_attach(buffer,mscb18,ierr)
        call mpi_bsend(a1su3bb,mscb18,mpi_double_precision,
     &                irecv,itag,mpi_comm_world,ierr)
        i1=1+noffset+(idmpi-1)*mscb  ! Position in a1su3.
        isend=ipf_mpi(idmpi,ismpi)-1 ! Received from isend:
        call mpi_recv(a1su3(1,i1,idg),mscb18,mpi_double_precision,
     &                isend,itag,mpi_comm_world,istatus,ierr)
        call mpi_buffer_detach(buffer,nbuff,ierr)
      enddo
C
      return
      end
\end{verbatim} \end{tiny} 

